Dilepton constraints in the Inert Doublet Model from Run 1 of the LHC

Searches in final states with two leptons plus missing transverse energy, targeting supersymmetric particles or invisible decays of the Higgs boson, were performed during Run 1 of the LHC. Recasting the results of these analyses in the context of the Inert Doublet Model (IDM) using MadAnalysis 5, we show that they provide constraints on inert scalars that significantly extend previous limits from LEP. Moreover, these LHC constraints allow to test the IDM in the limit of very small Higgs-inert scalar coupling, where the constraints from direct detection of dark matter and the invisible Higgs width vanish.

==> anc/IDM_dilepton_results.dat <==
# this file supplements the publication "Dilepton constraints in the Inert Doublet Model from Run 1 of the LHC"
# by G. Belanger, B. Dumont, A. Goudelis, B. Herrmann, S. Kraml, D. Sengupta
# 
# mH0    mA0       mH+     sigIDM(pb)     SUSY (1-CLs)%(best SR)      SUSY sig95(pb)      Higgs (1-CLs)%   Higgs sig95(pb)
#--------------------------------------------------------------------------------------------------------------------------
1        100       85      0.3454         100(WWc ee;WWc mumu)        0.04978             100              0.09321
1        110       85      0.1083         99(WWb ee;WWb mumu)         0.08351             100              0.06251
1        120       85      0.06953        86(WWb ee;WWb mumu)         0.09981             99               0.05138
1        130       85      0.05154        74(WWb ee;WWb mumu)         0.09711             97               0.04713
1        140       85      0.04085        67(MT2-120 ee;MT2-120mumu)  0.1071              93               0.04371
1        150       85      0.03396        55(WWb ee;WWb mumu)         0.1001              88               0.04130
1        160       85      0.02901        48(WWb ee;WWb mumu)         0.1023              82               0.04000
1        170       85      0.02485        42(WWb ee;WWb mumu)         0.1045              73               0.04012
1        180       85      0.02060        38(MT2-120 ee;MT2-120mumu)  0.1048              55               0.04498
1        190       85      0.01813        32(MT2-120 ee;MT2-120mumu)  0.1150              38               0.05562
1        200       85      0.01675        28(MT2-120 ee;MT2-120mumu)  0.1300              31               0.05921
10       100       85      0.09811        100(WWb ee;WWb mumu)        0.03316             41               0.2813
10       110       85      0.11632        100(WWb ee;WWb mumu)        0.06581             100              0.06325
10       120       85      0.06878        87(WWb ee;WWb mumu)         0.09319             99.5             0.05318
10       130       85      0.05111        69(WWb ee;WWb mumu)         0.105               97               0.04791
10       140       85      0.04011        63(WWb ee;WWb mumu)         0.1029              91               0.04550
10       150       85      0.03441        54(WWb ee;WWb mumu)         0.1031              87               0.04327
10       160       85      0.02968        45(MT2-120 ee;MT2-120 mumu) 0.1215              80               0.04253
10       170       85      0.02569        44(WWb ee;WWb mumu)         0.1053              70               0.04387
10       180       85      0.0214         36(WWb ee;WWb mumu)         0.1295              50               0.05022
10       190       85      0.0190         30(MT2-120 ee;MT2-120mumu)  0.1360              39               0.05700
10       200       85      0.0177         28(MT2-120 ee;MT2-120mumu)  0.1650              29               0.06823
20       100       85      0.07468        100(WWb ee;WWb mumu)        0.03001             3                2.8510                  
20       110       85      0.06302        100(WWb ee;WWb mumu)        0.02602             36               0.2001                
20       120       85      0.07002        97(WWb ee;WWb mumu)         0.06302             99               0.0555 
20       130       85      0.04849        80(WWb ee;WWb mumu)         0.07992             95               0.04832
20       140       85      0.03907        59(WWb ee;WWb mumu)         0.1085              90               0.04481
20       150       85      0.03312        54(WWb ee;WWb mumu)         0.1023              84               0.04432
20       160       85      0.02863        47(WWb ee;WWb mumu)         0.1050              74               0.04401 
20       170       85      0.02497        42(WWb ee;WWb mumu)         0.1060              66               0.04431   
20       180       85      0.02109        36(MT2-120 ee;MT2-120 mumu) 0.125               47               0.05201
20       190       85      0.01878        28(MT2-120 ee;MT2-120 mumu) 0.132               36               0.05928
20       200       85      0.01745        23(MT2-120 ee;MT2-120 mumu) 0.157               27               0.06911
30       100       85      0.05510        100(WWb ee;WWb mumu)        0.03801             0                52.5135   
30       110       85      0.04827        100(WWb ee;WWb mumu)        0.02713             1                2.961     
30       120       85      0.04370        100(WWb ee;WWb mumu)        0.0237              28               0.1754      
30       130       85      0.04807        88(WWb ee;WWb mumu)         0.06511             93               0.05250      
30       140       85      0.03660        57(WWb ee;WWb mumu)         0.09901             83               0.04953  
30       150       85      0.03101        52(WWb ee;WWb mumu)         0.1105              78               0.04575
30       160       85      0.02712        47(WWb ee;WWb mumu)         0.1001              69               0.04651  
30       170       85      0.02369        38(WWb ee;WWb mumu)         0.1102              60               0.04702  
30       180       85      0.02015        27(WWb ee;WWb mumu)         0.133               42               0.05514
30       190       85      0.01813        23(MT2-120 ee;MT2-120 mumu) 0.1651              31               0.06628          
30       200       85      0.01691        23(MT2-120 ee;MT2-120 mumu) 0.1601              25               0.07422     
40       100       85      0.04139        87(WWb ee;WWb mumu)         0.0550              0                105.376 
40       110       85      0.03709        97(WWb ee;WWb mumu)         0.03401             0                105.350 
40       120       85      0.03409        99(WWb ee;WWb mumu)         0.0258              1                3.398
40       130       85      0.03222        99(WWb ee;WWb mumu)         0.02451             20               0.1715
40       140       85      0.03571        74(WWb ee;WWb mumu)         0.06805             74               0.05604
40       150       85      0.02892        48(WWb ee;WWb mumu)         0.09901             68               0.05029    
40       160       85      0.02538        41(WWb ee;WWb mumu)         0.1150              61               0.04891  
40       170       85      0.02229        35(WWb ee;WWb mumu)         0.1175              52               0.05032 
40       180       85      0.01894        26(MT2-120 ee;MT2-120 mumu) 0.1505              35               0.06149    
40       190       85      0.01719        17(WWb ee;WWb mumu)         0.1898              25               0.07356
40       200       85      0.01619        21(MT2-120 ee;MT2-120 mumu) 0.1651              19               0.08744
50       100       85      0.0342         56(WWb ee;WWb mumu)         0.09812             0                106
50       110       85      0.02941        74(WWb ee;WWb mumu)         0.05571             0                99 
50       120       85      0.02712        87(WWb ee;WWb mumu)         0.03673             0                106
50       130       85      0.02573        94(WWb ee;WWb mumu)         0.02681             1.0              3.125
50       140       85      0.02515        94(WWb ee;WWb mumu)         0.02632             10               0.1905          
50       150       85      0.02816        55(WWb ee;WWb mumu)         0.08132             55               0.06105      
50       160       85      0.02405        39(WWb ee;WWb mumu)         0.1151              49               0.05711
50       170       85      0.02098        28(WWb ee;WWb mumu)         0.1421              40               0.05951
50       180       85      0.01794        24(MT2-120 ee;MT2-120mumu)  0.1620              27               0.07413
50       190       85      0.01650        19(WWb ee;WWb mumu)         0.2109              21               0.08510
50       200       85      0.01569        14(WWb ee;WWb mumu)         0.2563              16               0.09953
60       100       85      0.02919        25(MT2-120 ee;MT2-120mumu)  0.2231              0                105.47
60       110       85      0.02495        42(WWb ee;WWb mumu)         0.1057              0                52.559
60       120       85      0.02213        53(WWb ee;WWb mumu)         0.06811             0                17.571
60       130       85      0.02093        68(WWb ee;WWb mumu)         0.04712             0.2              17.520
60       140       85      0.02031        78(WWb ee;WWb mumu)         0.03511             0.5              3.007
60       150       85      0.02030        78(WWb ee;WWb mumu)         0.03498             8                0.14687
60       160       85      0.02295        60(WWb ee;WWb mumu)         0.08512             43               0.04608
60       170       85      0.01956        28(WWb ee;WWb mumu)         0.1385              30               0.04533 
60       180       85      0.01683        15(WWb ee;WWb mumu)         0.2513              20               0.06754
60       190       85      0.01578        12(WWb ee;WWb mumu)         0.3612              15               0.07812
60       200       85      0.01483        19(WWb ee;WWb mumu)         0.4109              12               0.08514
70       100       85      0.02491        2(MT2-90 ee;MT2-90 mumu)    1.721               0                35.1029   
70       110       85      0.02115        16(WWa ee;WWa mumu)         0.3210              0                35.081         
70       120       85      0.01884        23(WWb ee;WWb mumu)         0.1651              0                35.123
70       130       85      0.01741        33(WWb ee;WWb mumu)         0.0991              0                70.218
70       140       85      0.01690        41(WWb ee;WWb mumu)         0.07052             0                52.683
70       150       85      0.01668        51(WWb ee;WWb mumu)         0.05500             0                6.3752
70       160       85      0.01674        55(WWb ee;WWb mumu)         0.0512              5                0.3648
70       170       85      0.01744        24(WWb ee;WWb mumu)         0.1552              15               0.1160         
70       180       85      0.01551        10(WWb ee;WWb mumu)         0.3051              10               0.1434
70       190       85      0.01492        10(MT2-120 ee;MT2-120 mumu) 0.3682              9                0.1585
70       200       85      0.01457        8(MT2-120 ee;MT2-120 mumu)  0.4105              9                0.1601           
80       100       85      0.01795        1(MT2-120 ee;MT2-120 mumu)  32.181              0                52.779    
80       110       85      0.01572        3(WWa ee;WWa mumu)          2.5791              0                23.463
80       120       85      0.01459        5(WWb ee;WWb mumu)          0.5012              0                42.207
80       130       85      0.01394        11(WWa ee;WWa mumu)         0.2711              0                104.861     
80       140       85      0.01351        17(WWb ee;WWb mumu)         0.1552              0                19.180  
80       150       85      0.01337        22(WWb ee;WWb mumu)         0.0931              0                30.158
80       160       85      0.01320        27(WWb ee;WWb mumu)         0.09251             0                9.1651  
80       170       85      0.01266        19(WWb ee;WWb mumu)         0.1402              1                0.9646    
80       180       85      0.01281        7(WWb ee;WWb mumu)          0.3532              4                0.3161
80       190       85      0.01282        7(MT2-120 ee;MT2-120 mumu)  0.5112              5                0.2633
80       200       85      0.01273        6(WWb ee;WWb mumu)          0.5272              5                0.2214   
1        100       300     0.3351         100(WWb ee;WWb mumu)        0.05079             100              0.09501
1        110       300     0.0967         98.5(WWb ee;WWb mumu)       0.07438             100              0.05352
1        120       300     0.0573         87(WWb ee;WWb mumu)         0.07512             99.5             0.04350
1        130       300     0.0395         71(WWb ee;WWb mumu)         0.08095             98               0.03601
1        140       300     0.0288         66(WWb ee;WWb mumu)         0.06517             94               0.0295
1        150       300     0.0218         55(WWb ee;WWb mumu)         0.06451             88               0.0265
1        160       300     0.0170         54(WWb ee;WWb mumu)         0.05212             81               0.02611
1        170       300     0.0135         52(WWb ee;WWb mumu)         0.04932             76               0.02427
1        180       300     0.0109         43(WWb ee;WWb mumu)         0.04801             68               0.01894
1        190       300     0.0089         43(MT2-120 ee;MT2-120 mumu) 0.04322             63               0.01672
1        200       300     0.0073         41(MT2-120 ee;MT2-120 mumu) 0.03521             54               0.01601
10       100       300     0.08546        100(WWb ee;WWb mumu)        0.02792             43               0.2351
10       110       300     0.10314        100(WWb ee;WWb mumu)        0.05879             100              0.05493
10       120       300     0.05559        89(WWb ee;WWb mumu)         0.07125             99.5             0.04055
10       130       300     0.03800        73(WWb ee;WWb mumu)         0.07438             97               0.03503
10       140       300     0.02785        66(WWb ee;WWb mumu)         0.06480             93               0.03001
10       150       300     0.02115        56(WWb ee;WWb mumu)         0.06212             87               0.02602
10       160       300     0.01652        51(WWb ee;WWb mumu)         0.05621             82               0.02261
10       170       300     0.01312        48(MT2-120 ee;MT2-120mumu)  0.05412             75               0.02095
10       180       300     0.01057        42(MT2-120 ee;MT2-120mumu)  0.04903             68               0.01829
10       190       300     0.00865        43(MT2-120 ee;MT2-120 mumu) 0.04173             63               0.01635
10       200       300     0.00714        37(MT2-120 ee;MT2-120 mumu) 0.03827             52               0.01622
20       100       300     0.06121        100(WWb ee;WWb mumu)        0.02451             2                2.416                           
20       110       300     0.04965        100(WWb ee;WWb mumu)        0.02105             38               0.1484
20       120       300     0.05693        96(WWb ee;WWb mumu)         0.05405             99               0.0409
20       130       300     0.03525        75(WWb ee;WWb mumu)         0.06355             95               0.03525
20       140       300     0.02566        61(WWb ee;WWb mumu)         0.06712             91               0.02937  
20       150       300     0.01963        53(WWb ee;WWb mumu)         0.06511             85               0.02552
20       160       300     0.01540        50(WWb ee;WWb mumu)         0.05533             77               0.02272
20       170       300     0.01232        40(WWb ee;WWb mumu)         0.05352             70               0.02042  
20       180       300     0.00998        43(MT2-120 ee;MT2-120 mumu) 0.0461              64               0.01846                                    
20       190       300     0.00819        40(MT2-120 ee;MT2-120 mumu) 0.03817             57               0.01681
20       200       300     0.00679        40(MT2-120 ee;MT2-120 mumu) 0.03312             51               0.01568 
30       100       300     0.04159        100(WWb ee;WWb mumu)        0.02801             0                4.22
30       110       300     0.03531        100(WWb ee;WWb mumu)        0.01951             1                2.764
30       120       300     0.03107        100(WWb ee;WWb mumu)        0.01701             28               0.1231 
30       130       300     0.03534        87(WWb ee;WWb mumu)         0.0475              93               0.03858 
30       140       300     0.02343        58(WWb ee;WWb mumu)         0.06411             84               0.03059
30       150       300     0.01782        52(WWb ee;WWb mumu)         0.05601             78               0.02598  
30       160       300     0.01407        44(WWb ee;WWb mumu)         0.05573             72               0.02298
30       170       300     0.01130        39(WWb ee;WWb mumu)         0.05086             64               0.02307
30       180       300     0.00922        45(MT2-120 ee;MT2-120 mumu) 0.0455              52               0.02076
30       190       300     0.00759        38(MT2-120 ee;MT2-120 mumu) 0.04238             48               0.01836
30       200       300     0.00634        38(MT2-120 ee;MT2-120 mumu) 0.03354             43               0.01688
40       100       300     0.02842        88(WWb ee;WWb mumu)         0.03792             0                53.42
40       110       300     0.02452        97( WWb ee;WWb mumu)        0.02211             0                42.001
40       120       300     0.0222         98( WWb ee;WWb mumu)        0.01873             1                2.158
40       130       300     0.02050        99( WWb ee;WWb mumu)        0.01552             21               0.1030
40       140       300     0.0233         81( WWb ee;WWb mumu)        0.04201             77               0.03513
40       150       300     0.01619        62( WWb ee;WWb mumu)        0.05411             69               0.02728
40       160       300     0.01269        43( WWb ee;WWb mumu)        0.05311             62               0.02313
40       170       300     0.0101         41(MT2-120 ee;MT2-120mumu)  0.05201             58               0.02023
40       180       300     0.008196       39(MT2-120 ee;MT2-120 mumu) 0.04502             51               0.01858
40       190       300     0.006793       35(MT2-120 ee;MT2-120 mumu) 0.04151             45               0.01803
40       200       300     0.005924       36(MT2-120 ee;MT2-120 mumu) 0.03415             45               0.01571
50       100       300     0.02149        59(WWb ee;WWb mumu)         0.05801             0                23.512
50       110       300     0.016976       77(WWb ee;WWb mumu)         0.02987             0                19.275
50       120       300     0.01559        90(WWb ee;WWb mumu)         0.01952             0                16.201
50       130       300     0.01471        96( WWb ee;WWb mumu)        0.01350             1                2.085
50       140       300     0.01407        96( WWb ee;WWb mumu)        0.01351             16               0.09342
50       150       300     0.01611        72(WWb ee;WWb mumu)         0.04211             61               0.03103
50       160       300     0.01154        52( WWb ee;WWb mumu)        0.05132             56               0.02548
50       170       300     0.009007       43(MT2-120 ee;MT2-120 mumu) 0.05310             49               0.02151        
50       180       300     0.007432       33(MT2-120 ee;MT2-120 mumu) 0.04511             41               0.01943
50       190       300     0.006188       31(MT2-120 ee;MT2-120 mumu) 0.04151             41               0.01719
50       200       300     0.005206       30(MT2-120 ee;MT2-120 mumu) 0.03612             35               0.01593
60       100       300     0.01653        23( WWb ee;WWb mumu)        0.135               0                21.112
60       110       300     0.01324        47(WWb ee;WWb mumu)         0.04921             0                16.2813
60       120       300     0.0110         63(WWb ee;WWb mumu)         0.02721             0                13.251
60       130       300     0.0104         80(WWb ee;WWb mumu)         0.01792             0                11.371
60       140       300     0.0101         91(WWb ee;WWb mumu)         0.01253             1                1.298 
60       150       300     0.0099         89(WWb ee;WWb mumu)         0.01281             12               0.08472       
60       160       300     0.0114         49(WWb ee;WWb mumu)         0.04711             44               0.03051  
60       170       300     0.00848        33(WWb ee;WWb mumu)         0.04654             40               0.02450
60       180       300     0.00684        31(MT2-120 ee;MT2-120 mumu) 0.04793             37               0.02151
60       190       300     0.00573        29(MT2-120 ee;MT2-120 mumu) 0.04350             35               0.01882    
60       200       300     0.00485        29(MT2-120 ee;MT2-120 mumu) 0.03511             32               0.01700
70       100       300     0.01320        3(WWb ee;WWb mumu)          0.6711              0                19.153 
70       110       300     0.01049        16(WWb ee;WWb mumu)         0.125               0                16.217   
70       120       300     0.00866        36(WWb ee;WWb mumu)         0.0451              0                14.0557    
70       130       300     0.00747        50(WWb ee;WWb mumu)         0.0253              0                11.072
70       140       300     0.00725        69(WWb ee;WWb mumu)         0.0156              0                7.032
70       150       300     0.00724        82(WWb ee;WWb mumu)         0.0118              0                1.375
70       160       300     0.00724        81(WWb ee;WWb mumu)         0.01231             8                0.0814      
70       170       300     0.00841        41(WWb ee;WWb mumu)         0.03512             32               0.02970
70       180       300     0.00628        31(WWb ee;WWb mumu)         0.04316             29               0.02357           
70       190       300     0.00520        24(MT2-120 ee;MT2-120 mumu) 0.04812             28               0.02040        
70       200       300     0.00440        24(MT2-120 ee;MT2-120 mumu) 0.04511             26               0.01811 
80       100       300     0.01056        0.1(WWb ee;WWb mumu)        3.4032              0                16.211  
80       110       300     0.00855        3(WWb ee;WWb mumu)          0.6311              0                19.194
80       120       300     0.00705        15(WWa ee;WWa mumu)         0.1215              0                11.714  
80       130       300     0.00605        26(WWb ee;WWb mumu)         0.04473             0                16.219 
80       140       300     0.00527        41(WWb ee;WWb mumu)         0.02432             0                12.408   
80       150       300     0.00522        56(WWb ee;WWb mumu)         0.01532             0                8.792
80       160       300     0.00530        71(WWb ee;WWb mumu)         0.0113              0                1.200    
80       170       300     0.00537        69(WWb ee;WWb mumu)         0.0113              6                0.08104   
80       180       300     0.00629        32(WWb ee;WWb mumu)         0.03781             24               0.0288
80       190       300     0.00477        24(WWb ee;WWb mumu)         0.04413             22               0.02320 
80       200       300     0.00400        21(WWb ee;WWb mumu)         0.04381             21               0.0199  
25       130       85      0.04747        78(WWb ee;WWb mumu)         0.08282             95               0.04751                                            
40       115       85      0.03558        98(WWb ee;WWb mumu)         0.02792             0                30.006
50       145       85      0.02606        73(WWb ee;WWb mumu)         0.05312             37               0.0792  
25       120       85      0.05081        96(WWb ee;WWb mumu)         0.04751             81               0.07097    
25       135       85      0.04197        66(WWb ee;WWb mumu)         0.09351             90               0.04821           
30       135       85      0.04090        71(WWb ee;WWb mumu)         0.08401             87               0.0502              
35       100       85      0.04710        97(WWb ee;WWb mumu)         0.04287             0                105.42             
40       105       85      0.03891        94(WWb ee;WWb mumu)         0.03951             0                52.719    
45       110       85      0.03277        87(WWb ee;WWb mumu)         0.04311             0                52.631     
45       115       85      0.03155        95(WWb ee;WWb mumu)         0.03162             0                52.721
45       120       85      0.02945        95(WWb ee;WWb mumu)         0.02947             0                26.344
45       125       85      0.02866        97(WWb ee;WWb mumu)         0.02497             0                3.100
45       130       85      0.02316        97(WWb ee;WWb mumu)         0.02102             4                0.5541
55       130       85      0.02318        84(WWb ee;WWb mumu)         0.03512             0                35.108
55       140       85      0.02240        89(WWb ee;WWb mumu)         0.02811             3                0.6614   
55       145       85      0.02249        85(WWb ee;WWb mumu)         0.03251             10               0.2271   
55       150       85      0.02368        66(WWb ee;WWb mumu)         0.05522             29               0.09015  
55       155       85      0.02536        52(WWb ee;WWb mumu)         0.08324             45               0.06560  
20       125       85      0.05628        85(WWb ee;WWb mumu)         0.08155             98               0.05008
25       125       85      0.05739        95(WWb ee;WWb mumu)         0.05742             97               0.05229 
30       125       85      0.04342        95(WWb ee;WWb mumu)         0.04346             71               0.07167  
35       125       85      0.03738        99(WWb ee;WWb mumu)         0.02455             24               0.1686  
35       130       85      0.03739        90(WWb ee;WWb mumu)         0.04672             63               0.07077  
40       135       85      0.03275        85(WWb ee;WWb mumu)         0.04823             53               0.07396  
40       145       85      0.03151        61(WWb ee;WWb mumu)         0.08401             71               0.05225
45       135       85      0.02832        96(WWb ee;WWb mumu)         0.02703             18               0.1914 
45       140       85      0.02909        78(WWb ee;WWb mumu)         0.05101             44               0.07618 
45       145       85      0.03150        67(WWb ee;WWb mumu)         0.07012             66               0.05658
25       120       300     0.03791        98(WWb ee;WWb mumu)         0.03202             81               0.05248  
30       125       300     0.03052        95(WWb ee;WWb mumu)         0.03062             72               0.04958 
35       100       300     0.03435        97(WWb ee;WWb mumu)         0.03132             0                26.371
35       105       300     0.03151        99(WWb ee;WWb mum)          0.02452             0                35.155
35       110       300     0.02946        100(WWb ee;WWb mumu)        0.01975             0                26.343
35       115       300     0.02784        100(WWb ee;WWb mumu)        0.01651             0                2.218
40       125       300     0.02119        100(WWb ee;WWb mumu)        0.01402             6                0.3091
45       130       300     0.01734        99(WWb ee;WWb mumu)         0.01352             5                0.2994
45       135       300     0.01689        98(WWb ee;WWb mumu)         0.01401             18               0.0950
45       140       300     0.01695        80(WWb ee;WWb mumu)         0.02852             46               0.0429
45       145       300     0.01931        67(WWb ee;WWb mumu)         0.0443              68               0.0334 
50       145       300     0.01418        75(WWb ee;WWb mumu)         0.02625             40               0.04070
55       145       300     0.01498        95(WWb ee;WWb mumu)         0.01479             18               0.0938
55       150       300     0.01194        69(WWb ee;WWb mumu)         0.02523             33               0.04052
55       155       300     0.01357        57(WWb ee;WWb mumu)         0.0392              52               0.03083
55       160       300     0.01122        42(WWb ee;WWb mumu)         0.04532             47               0.02825 
55       165       300     0.00982        37(WWb ee;WWb mumu)         0.04755             46               0.02519
50       165       300     0.01027        38(WWb ee;WWb mumu)         0.04940             51               0.02380
45       165       300     0.01080        38(WWb ee;WWb mumu)         0.05002             56               0.02301 
45       160       300     0.01204        42(WWb ee;WWb mumu)         0.05154             58               0.02451 
40       155       300     0.01422        46(WWb ee;WWb mumu)         0.05305             67               0.02520 
35       155       300     0.01496        49(WWb ee;WWb mumu)         0.05302             69               0.02527
35       150       300     0.01697        49(WWb ee;WWb mumu)         0.05802             73               0.02728
35       145       300     0.01942        57(WWb ee;WWb mumu)         0.05600             76               0.02927
35       140       300     0.02275        65(WWb ee;WWb mumu)         0.05302             81               0.03178 
30       135       300     0.02779        74(WWb ee;WWb mumu)         0.05311             88               0.03376
25       135       300     0.02855        70(WWb ee;WWb mumu)         0.06207             91               0.03218
25       130       300     0.03428        77(WWb ee;WWb mumu)         0.06001             95               0.03431
25       125       300     0.04445        93(WWb ee;WWb mumu)         0.04733             97               0.04099
50       155       300     0.01323        55(WWb ee;WWb mumu)         0.05289             55               0.02868       
1        100       150     0.3214         100(WWc ee;WWc mumu)        0.04821             100              0.0871                    
1        110       150     0.0967         99(WWb ee;WWb mumu)         0.06941             100              0.0509 
1        120       150     0.0588         87(WWb ee;WWb mumu)         0.07922             100              0.0419   
1        130       150     0.0411         72(WWb ee;WWb mumu)         0.08241             98               0.0361
1        140       150     0.0307         65(WWb ee;WWb mumu)         0.07235             94               0.0312
1        150       150     0.0238         56(WWb ee;WWb mumu)         0.07122             89               0.0283
1        160       150     0.0189         54(WWb ee;WWb mumu)         0.06101             83               0.0252
1        170       150     0.0154         54(MT2-120 ee;MT2-120 mumu) 0.05501             77               0.0229
1        180       150     0.0128         43(WWb ee;WWb mumu)         0.05101             70               0.0216
1        190       150     0.0108         40(WWb ee;WWb mumu)         0.05005             63               0.0204
1        200       150     0.0092         43(MT2-120 ee;MT2-120 mumu) 0.04732             56               0.0190 
10       100       150     0.0803         100(WWb ee;WWb mumu)        0.02531             42               0.218
10       110       150     0.1030         100(WWb ee;WWb mumu)        0.05924             100              0.0538
10       120       150     0.0570         87(WWb ee;WWb mumu)         0.07412             100              0.04235 
10       130       150     0.0397         75(WWb ee;WWb mumu)         0.07452             98               0.03491
10       140       150     0.0296         65(WWb ee;WWb mumu)         0.07241             94               0.03068
10       150       150     0.0230         57(WWb ee;WWb mumu)         0.06832             88               0.0277
10       160       150     0.0184         53(WWb ee;WWb mumu)         0.06241             82               0.02493     
10       170       150     0.0150         48(WWb ee;WWb mumu)         0.05422             76               0.0227
10       180       150     0.0125         46(MT2-120 ee;MT2-120 mumu) 0.05232             69               0.02143
10       190       150     0.0105         44(MT2-120 ee;MT2-120 mumu) 0.04734             62               0.02003
10       200       150     0.0090         40(MT2-120 ee;MT2-120 mumu) 0.04501             55               0.01918
20       100       150     0.0555         100(WWb ee;WWb mumu)        0.02311             2                2.333    
20       110       150     0.0484         100(WWb ee;WWb mumu)        0.02151             38               0.1434 
20       120       150     0.0580         97((WWb ee;WWb mumu)        0.05108             100              0.04395 
20       130       150     0.0369         74(WWb ee;WWb mumu)         0.07215             96               0.03549        
20       140       150     0.0275         64(WWb ee;WWb mumu)         0.06638             91               0.0306
20       150       150     0.0215         55(WWb ee;WWb mumu)         0.06601             85               0.0277
20       160       150     0.0174         50(WWb ee;WWb mumu)         0.05824             78               0.02528      
20       170       150     0.0142         43(WWb ee;WWb mumu)         0.05822             73               0.0226       
20       180       150     0.0119         42(WWb ee;WWb mumu)         0.04931             66               0.02111
20       190       150     0.0101         41(WWb ee;WWb mumu)         0.05231             55               0.02169
20       200       150     0.0086         37(WWb ee;WWb mumu)         0.04704             51               0.01951
30       100       150     0.03655        100(WWb ee;WWb mumu)        0.02421             0                11.107
30       110       150     0.03373        100(WWb ee;WWb mumu)        0.01682             2                1.833 
30       120       150     0.0314         100(WWb ee;WWb mumu)        0.01742             29               0.1816
30       130       150     0.0371         89(WWb ee;WWb mumu)         0.04714             94               0.03907 
30       140       150     0.0253         59(WWb ee;WWb mumu)         0.06319             84               0.0371    
30       150       150     0.0198         53(WWb ee;WWb mumu)         0.06212             78               0.02898   
30       160       150     0.0160         47(WWb ee;WWb mumu)         0.05802             72               0.02610
30       170       150     0.0132         43(WWb ee;WWb mumu)         0.05502             67               0.02327 
30       180       150     0.0111         37(WWb ee;WWb mumu)         0.05513             60               0.02183
30       190       150     0.0095         36(WWb ee;WWb mumu)         0.04914             55               0.02035    
30       200       150     0.0082         36(MT2-120 ee;MT2-120 mumu) 0.04834             49               0.01966 
40       100       150     0.0235         89(WWb ee;WWb mumu)         0.03011             0                5.86 
40       110       150     0.0228         97(WWb ee;WWb mumu)         0.02053             0                6.224
40       120       150     0.0222         100(WWb ee;WWb mumu)        0.01502             0                1.345 
40       130       150     0.0216         99(WWb ee;WWb mumu)         0.01521             22               0.1061
40       140       150     0.0253         77(WWb ee;WWb mumu)         0.06320             78               0.03675 
40       150       150     0.0182         50(WWb ee;WWb mumu)         0.06101             70               0.03059
40       160       150     0.0147         43(WWb ee;WWb mumu)         0.05923             64               0.02693 
40       170       150     0.0122         39(WWb ee;WWb mumu)         0.05513             58               0.02488
40       180       150     0.0103         33(WWb ee;WWb mumu)         0.05732             53               0.02745
40       190       150     0.0089         39(MT2-120 ee;MT2-120 mumu) 0.05321             49               0.02130
40       200       150     0.0077         34(MT2-120 ee;MT2-120 mumu) 0.05122             43               0.02044
50       100       150     0.0163         58(WWb ee;WWb mumu)         0.04532             0                6.214
50       110       150     0.0155         79(WWb ee;WWb mumu)         0.02621             0                6.594 
50       120       150     0.0155         91(WWb ee;WWb mumu)         0.01872             0                6.797
50       130       150     0.0156         97(WWb ee;WWb mumu)         0.01403             1                1.2203
50       140       150     0.0156         97(WWb ee;WWb mumu)         0.01432             17               0.0952
50       150       150     0.0182         61(WWb ee;WWb mumu)         0.04507             60               0.03573
50       160       150     0.0136         40(WWb ee;WWb mumu)         0.06021             54               0.02979 
50       170       150     0.0113         37(WWb ee;WWb mumu)         0.05621             50               0.02663
50       180       150     0.0096         31(WWb ee;WWb mumu)         0.05601             45               0.02492
50       190       150     0.0083         29(WWb ee;WWb mumu)         0.05402             42               0.0229
50       200       150     0.0073         30(MT2-120 ee;MT2-120 mumu) 0.05211             39               0.02168
60       100       150     0.0118         25(WWb ee;WWb mumu)         0.07302             0                7.0310 
60       110       150     0.0115         44(WWb ee;WWb mumu)         0.04526             0                5.7081
60       120       150     0.0113         63(WWb ee;WWb mumu)         0.02802             0                5.5333
60       130       150     0.0116         81(WWb ee;WWb mumu)         0.01843             0                6.0268
60       140       150     0.0119         87(WWb ee;WWb mumu)         0.01431             1                1.5104
60       150       150     0.0121         88(WWb ee;WWb mumu)         0.01437             11               0.1055 
60       160       150     0.0140         53(WWb ee;WWb mumu)         0.04423             45               0.03618
60       170       150     0.0109         33(WWb ee;WWb mumu)         0.05951             41               0.03105 
60       180       150     0.0093         30(WWb ee;WWb mumu)         0.06054             38               0.02766
60       190       150     0.0081         23(WWb ee;WWb mumu)         0.06302             37               0.02520
60       200       150     0.0072         28(MT2-120 ee;MT2-120 mumu) 0.05721             33               0.02432
70       100       150     0.0069         6(WWa ee;WWa mumu)          0.2734              0                8.0947 
70       110       150     0.0078         22(WWb ee;WWb mumu)         0.08441             0                11.060
70       120       150     0.0078         33(WWb ee;WWb mumu)         0.04421             0                9.559
70       130       150     0.0077         51(WWb ee;WWb mumu)         0.02559             0                8.115
70       140       150     0.0081         68(WWb ee;WWb mumu)         0.01742             0                10.520
70       150       150     0.0085         81(WWb ee;WWb mumu)         0.01472             0                1.542
70       160       150     0.0087         81(WWb ee;WWb mumu)         0.01422             9                0.09315
70       170       150     0.0102         36(WWb ee;WWb mumu)         0.04922             31               0.03627
70       180       150     0.0088         30(MT2-120 ee;MT2-120 mumu) 0.06122             34               0.02921
70       190       150     0.0069         27(MT2-120 ee;MT2-120 mumu) 0.06055             29               0.02623 
70       200       150     0.0061         23(MT2-120 ee;MT2-120 mumu) 0.05951             27               0.02439
80       100       150     0.0034         0.4(WWb ee;WWb mumu)        2.6723              0                9.590
80       110       150     0.0051         5(WWa ee;WWa mumu)          0.2851              0                9.163
80       120       150     0.0058         16(WWa ee;WWa mumu)         0.07723             0                17.565
80       130       150     0.0059         26(WWb ee;WWb mumu)         0.04401             0                10.529   
80       140       150     0.0060         41(WWb ee;WWb mumu)         0.02632             0                30.068
80       150       150     0.0063         56(WWb ee;WWb mumu)         0.01922             0                21.059
80       160       150     0.0067         71(WWb ee;WWb mumu)         0.01452             0                1.538
80       170       150     0.0069         71(WWb ee;WWb mumu)         0.01439             7                0.0966
80       180       150     0.0081         33(WWb ee;WWb mumu)         0.04722             25               0.0354
80       190       150     0.0065         22(WWb ee;WWb mumu)         0.05931             23               0.0300
80       200       150     0.0056         18(WWb ee;WWb mumu)         0.06232             22               0.0265
25       130       150     0.0360          79(WWb ee;WWb mumu)        0.06131             95               0.0360
40       115       150     0.0226          99(WWb ee;WWb mumu)        0.01754             0                4.768
50       145       150     0.0161          77(WWb ee;WWb mumu)        0.02901             75               0.04509
25       120       150     0.0389          97(WWb ee;WWb mumu)        0.03351             82               0.0534
25       135       150     0.0304          70(WWb ee;WWb mumu)        0.06211             92               0.0337
30       135       150     0.0296          74(WWb ee;WWb mumu)        0.05731             89               0.0351
35       100       150     0.0293          97(WWb ee;WWb mumu)        0.02613             0                8.767
40       105       150     0.0230          94(WWb ee;WWb mumu)        0.02451             0                7.803
45       110       150     0.0186          90(WWb ee;WWb mumu)        0.02235             0                8.104
45       115       150     0.0186          95(WWb ee;WWb mumu)        0.01861             0                5.855
45       120       150     0.0186          97(WWb ee;WWb mumu)        0.01653             0                7.529
45       125       150     0.0185          98(WWb ee;WWb mumu)        0.01491             0                1.560
45       130       150     0.0183          99(WWb ee;WWb mumu)        0.01352             4                0.307
55       130       150     0.0133          90(WWb ee;WWb mumu)        0.01592             0                7.029
55       140       150     0.0134          95(WWb ee;WWb mumu)        0.01347             4                0.309
55       145       150     0.0136          96(WWb ee;WWb mumu)        0.01323             14               0.0980
55       150       150     0.0140          70(WWb ee;WWb mumu)        0.02907             35               0.0455 
55       155       150     0.0158          57(WWb ee;WWb mumu)        0.04372             52               0.0358
20       125       150     0.0446          86(WWb ee;WWb mumu)        0.06302             98               0.0385   
25       125       150     0.0459          94(WWb ee;WWb mumu)        0.04623             97               0.0417
30       125       150     0.0318          94(WWb ee;WWb mumu)        0.03342             73               0.0511
35       125       150     0.0258          99(WWb ee;WWb mumu)        0.01602             25               0.104
35       130       150     0.0264          91(WWb ee;WWb mumu)        0.03101             65               0.0477
40       135       150     0.0221          89(WWb ee;WWb mumu)        0.02951             57               0.0459
40       145       150     0.0209          59(WWb ee;WWb mumu)        0.05812             73               0.0331
45       135       150     0.0182          98(WWb ee;WWb mumu)        0.01457             20               0.0988
45       140       150     0.0187          82(WWb ee;WWb mumu)        0.02914             48               0.0458
45       145       150     0.0214          70(WWb ee;WWb mumu)        0.04502             70               0.0357


